Spinning Black Hole Scattering at $\mathcal{O}(G^3 S^2)$: Casimir Terms, Radial Action and Hidden Symmetry

We resolve subtleties in calculating the post-Minkowskian dynamics of binary systems, as a spin expansion, from massive scattering amplitudes of fixed finite spin. In particular, the apparently ambiguous spin Casimir terms can be fully determined from the gradient of the spin-diagonal part of the amplitudes with respect to $S^2 = -s(s+1)\hbar^2$, using an interpolation between massive amplitudes with different spin representations. From two-loop amplitudes of spin-0 and spin-1 particles minimally coupled to gravity, we extract the spin Casimir terms in the conservative scattering angle between a spinless and a spinning black hole at $\mathcal{O}(G^3 S^2)$, finding agreement with known results in the literature. This completes an earlier study [Phys. Rev. Lett. 130 (2023), 021601] that calculated the non-Casimir terms from amplitudes. We also illustrate our methods using a model of spinning bodies in electrodynamics, finding agreement between scattering amplitude predictions and classical predictions in a root-Kerr electromagnetic background up to $\mathcal{O}(\alpha^3 S^2)$. For both gravity and electrodynamics, the finite part of the amplitude coincides with the two-body radial action in the aligned spin limit, generalizing the amplitude-action relation beyond the spinless case. Surprisingly, the two-loop amplitude displays a hidden spin-shift symmetry in the probe limit, which was previously observed at one loop. We conjecture that the symmetry holds to all orders in the coupling constant and is a consequence of integrability of Kerr orbits in the probe limit at the first few orders in spin.

==> anc/finiteAmplitudes.m <==
(* ::Package:: *)

 (*
Ancillary file for "Spinning Black Hole Scattering at O(G^3 S^2): Casimir Terms, Radial Action and Hidden Symmetry".
The main results in this file are the finite classical amplitudes in terms of form factors for QED in Eq.(4.7) and gravity in Eq.(4.26).
*)

(* 
Conventions:
	1) labels 1, 2 correspond to: vector (1), scalar (2)
	2) y = u[1].u[2]
	3) mq2 = -q^2 = (relativistic momentum transfer squared mq2>0)
	4) ep = dimensional regulator
	5) T[i] tensor structures as defined in Eq. (2.21)
    6) AAmpl[L,n,k] and MAmpl[L,n,k]- returns the L-Loop amplitude for the LorentzTensor T[n] at order Sqrt[mq2]^k. AAmpl[L,n,k] == QED, MAmpl[L,n,k] == Gravity
    7) AAmpl[L] and MAmpl[L]- returns the full assembled L-Loop Amplitude including coupling constants: AAmpl[L] == QED, MAmpl[L] == Gravity
    8) acs = Sqrt[y^2-1]*ArcCosh[y]
*)


(* ::Subsection::Closed:: *)
(*Coefficients in Electrodynamics*)


(*\[Alpha]_eff^1 amplitude following Eq.(4.7)*)

(*Form factors*)
AAmpl[0,1,-2] = 16 \[Pi] y m[1] m[2];
AAmpl[0,2,-2] = 0;
AAmpl[0,3,-2] = 0;
AAmpl[0,4,-2] = 16 \[Pi];

(*\[Alpha]_eff^1 amplitude*)
AAmpl[0] := Subscript[\[Alpha],eff]/mq2*Sum[AAmpl[0,i,-2]*T[i],{i,1,4}]


(*\[Alpha]_eff^2 amplitude following Eq.(4.7)*)

(*Classical form factors*)
AAmpl[1,1,-1] = -4 \[Pi]^2 (m[1]+m[2]) + mq2*(\[Pi]^2 ((-1+3 y^2) m[1]+2 m[2]))/((-1+y^2) m[1]^2);
AAmpl[1,2,-1] = (\[Pi]^2 ((5+y^2) m[1]+2 m[2]))/((-1+y^2) m[1]^2);
AAmpl[1,3,-1] = (2 \[Pi]^2 ((-2+4 y^2) m[1]+(1+y^2) m[2]))/((-1+y^2)^2 m[1]^2 m[2]^2);
AAmpl[1,4,-1] = -((4 \[Pi]^2 y (2 m[1]+m[2]))/((-1+y^2) m[1] m[2]));

(*\[Alpha]_eff^2 amplitude*)
AAmpl[1]:= Subscript[\[Alpha],eff]^2*(mq2)^(-1/2-ep)*Sum[T[i]AAmpl[1,i,-1],{i,1,4}]


(*\[Alpha]_eff^3 amplitude following Eq.(4.7)*)

(*Classical form factors*)
AAmpl[2,1,0] = 2 \[Pi] (y (3-2 y^2) m[1]^2+2 (3-3 y^2+y^4) m[1] m[2]+y (3-2 y^2) m[2]^2)/(3 ep (-1+y^2)^2 m[1] m[2]) + mq2*\[Pi] (3 acs y (9-26 y^2+12 y^4) m[1] m[2]+(-1+y) (1+y) (y (-3+5 y^2) (-5+6 y^2) m[1]^2+(-8+17 y^2+16 y^4-6 y^6) m[1] m[2]+y (3-7 y^2+6 y^4) m[2]^2))/(6 ep (-1+y^2)^4 m[1]^3 m[2]);
AAmpl[2,2,0] = 2 \[Pi] (3 acs y m[1] m[2]-(-1+y) (1+y) (3 y m[1]^2+(4+3 y^2) m[1] m[2]+y m[2]^2))/(3 ep (-1+y^2)^3 m[1]^3 m[2]);
AAmpl[2,3,0] = \[Pi] (-2 y (6-13 y^2+7 y^4) m[1]^2+3 acs y (9-4 y^2) m[1] m[2]+(10+y^2-13 y^4+2 y^6) m[1] m[2]-2 y^3 (-1+y^2) m[2]^2)/(3 ep (-1+y^2)^4 m[1]^3 m[2]^3);
AAmpl[2,4,0] = 2 \[Pi] ((-3+6 y^2) m[1]^2+2 (3 acs+3 y-y^3) m[1] m[2]+(-1+2 y^2) m[2]^2)/(3 ep (-1+y^2)^2 m[1]^2 m[2]^2);

(*\[Alpha]_eff^3 amplitude*)
AAmpl[2]:= Subscript[\[Alpha],eff]^3*(mq2)^(-2ep)*Sum[T[i]AAmpl[2,i,0],{i,1,4}]


(* ::Subsection::Closed:: *)
(*Coefficients in Gravity*)


(*G^1 amplitude following Eq.(4.26)*)

(*Form factors*)
MAmpl[0,1,-2] = -16 \[Pi] (-1+2 y^2) m[1]^2 m[2]^2;
MAmpl[0,2,-2] = 16 \[Pi] m[2]^2;
MAmpl[0,3,-2] = 0;
MAmpl[0,4,-2] = -32 \[Pi] y m[1] m[2];

(*G^1 amplitude*)
MAmpl[0] := G/mq2*Sum[MAmpl[0,i,-2]*T[i],{i,1,4}]


(*G^2 amplitude following Eq.(4.26)*)

(*Classical form factors*)
MAmpl[1,1,-1] = -6 \[Pi]^2 (-1+5 y^2) m[1]^2 m[2]^2 (m[1]+m[2]) - mq2*(\[Pi]^2 m[2]^2 ((3-30 y^2+35 y^4) m[1]+4 (-1+3 y^2) m[2]))/(4 (-1+y^2));
MAmpl[1,2,-1] = -((\[Pi]^2 m[2]^2 ((3-30 y^2+35 y^4) m[1]+ (-1+3y^2)m[2]))/(4 (-1+y^2)));
MAmpl[1,3,-1] = (\[Pi]^2 ((9-66 y^2+65 y^4) m[1]+2 (1-12 y^2+15 y^4) m[2]))/(2 (-1+y^2)^2);
MAmpl[1,4,-1] = -((2 \[Pi]^2 y (-3+5 y^2) m[1] m[2] (4 m[1]+3 m[2]))/(-1+y^2));

(*\[Alpha]_eff^2 amplitude*)
MAmpl[1]:= G^2*(mq2)^(-1/2-ep)*Sum[T[i]AAmpl[1,i,-1],{i,1,4}]


(*G^3 amplitude following Eq.(4.26)*)

(*Classical form factors*)
MAmpl[2,1,0] = -8 acs \[Pi] (-3+4 y^2 (-3+y^2)) m[1]^3 m[2]^3/(ep (-1+y^2))-2 \[Pi] m[1]^2 m[2]^2 ((-5+60 y^2-120 y^4+64 y^6) m[1]^2+2 y (-55+6 y^2 (22-19 y^2+6 y^4)) m[1] m[2]+(-5+60 y^2-120 y^4+64 y^6) m[2]^2)/(3 ep (-1+y^2)^2) - mq2*2 acs \[Pi] y^2 (-42-15 y^2+32 y^4) m[1] m[2]^3/(ep (-1+y^2)^3) - mq2*\[Pi] m[2]^2 (5 (1-2 y^2 (3-4 y^2)^2) m[1]^2+2 y (-325-606 y^2+497 y^4+54 y^6) m[1] m[2]-5 (1-8 y^2+8 y^4) m[2]^2)/(15 ep (-1+y^2)^2);
MAmpl[2,2,0] = ((4 acs \[Pi] (3+24 y^2-6 y^4+4 y^6) m[1] m[2]^3)/(ep (-1+y^2)^3))+(4 \[Pi] m[2]^2 (15 (1-8 y^2+8 y^4) m[1]^2+2 y (118+19 y^2+63 y^4) m[1] m[2]+10 (1-8 y^2+8 y^4) m[2]^2))/(15 ep (-1+y^2)^2);
MAmpl[2,3,0] = ((2 acs \[Pi] (24+162 y^2+35 y^4-104 y^6+8 y^8) m[1] m[2])/(ep (-1+y^2)^4))+(2 \[Pi] (5 (-4+57 y^2-132 y^4+80 y^6) m[1]^2+y (2122+1394 y^2-1769 y^4+138 y^6) m[1] m[2]+5 (-1+2 y^2 (3-4 y^2)^2) m[2]^2))/(15 ep (-1+y^2)^3);
MAmpl[2,4,0] = -(16 acs \[Pi] y (-6+y^2) (1+2 y^2) m[1]^2 m[2]^2)/(ep (-1+y^2)^2)-(4 \[Pi] m[1] m[2] (3 y (5-20 y^2+16 y^4) m[1]^2+(41+84 y^2-156 y^4+36 y^6) m[1] m[2]+2 y (5-20 y^2+16 y^4) m[2]^2))/(3 ep (-1+y^2)^2);

(*G^3 amplitude*)
MAmpl[2]:= G^3*(mq2)^(-2ep)*Sum[T[i]MAmpl[2,i,0],{i,1,4}]

